Rosita: Towards Automatic Elimination of Power-Analysis Leakage in Ciphers

Since their introduction over two decades ago, side-channel attacks have presented a serious security threat. While many ciphers' implementations employ masking techniques to protect against such attacks, they often leak secret information due to unintended interactions in the hardware. We present Rosita, a code rewrite engine that uses a leakage emulator which we amend to correctly emulate the micro-architecture of a target system. We use Rosita to automatically protect masked implementations of AES, ChaCha, and Xoodoo. For AES and Xoodoo, we show the absence of observable leakage at 1,000,000 traces with less than 21% penalty to the performance. For ChaCha, which has significantly more leakage, Rosita eliminates over 99% of the leakage, at a performance cost of 64%.

==> plots/src/abs.py <==
#! /usr/bin/python3
import sys
import numpy as n
A=n.loadtxt(sys.argv[1])

n.savetxt(sys.argv[1], n.abs(A))


==> plots/src/countpeaks.py <==
import numpy as n 
import sys 
import matplotlib.pyplot as plt
from scipy.misc import electrocardiogram
from scipy.signal import find_peaks

def loadfile(ff):
    if ff.endswith('txt'):
        return n.loadtxt(ff)
    else:
        return n.load(ff)

AA =loadfile(sys.argv[1])
W=9.76
j=0.0
c=0
k=0
#xx = open('xx.txt','w')
BB = []
while j<n.shape(AA)[0]-n.ceil(W):
    g =n.max( n.abs(AA[int(j):int(j+W)]) )
    if n.max(n.abs(AA[int(j):int(j+W)])) > 4.5:
        c+=1
    j+=W
    BB.append(g)
#    xx.write(str(g)+"\n")
    k+=1
#xx.close()
print(c,k)

CC = n.abs(n.asarray(BB))
peaks, _ = find_peaks(CC, distance=1, height=4.5 )
n.diff(peaks)
print(n.shape(peaks)[0])
plt.plot(CC)
plt.plot(peaks, CC[peaks], "x")
plt.show()



==> plots/src/slicetvals.py <==
#! /usr/bin/python3
import sys
import numpy as n
s=2303
e=742
A=n.loadtxt(sys.argv[1])
A=A[s:-e]

n.savetxt(sys.argv[1], A)


==> stripcomments.py <==
import sys

for line in open(sys.argv[1],'r').readlines():
    if not line.strip().startswith('%'):
        print(line.rstrip())


